Accelerating Large Language Models through Partially Linear Feed-Forward Network

Large language models (LLMs) demonstrate remarkable capabilities but face deployment challenges due to their massive parameter counts. While existing compression techniques like pruning can reduce model size, it leads to significant accuracy degradation under high compression ratios. We present a novel perspective inspired by constant folding in compiler optimization. Our approach enables parameter reduction by treating activation functions in LLMs as linear functions. However, recent LLMs use complex non-linear activations like GELU that prevent direct application of this technique. We propose TARDIS, which enables optimization of LLMs with non-linear activations by partially approximating them with linear functions in frequently occurring input ranges. For outlier inputs, TARDIS employs an online predictor to dynamically fall back to original computations. Our experiments demonstrate that TARDIS achieves 80% parameter reduction in feed-forward networks, while significantly outperforming state-of-the-art pruning methods Wanda and RIA with up to 65% higher accuracy. In practical deployments for a 7B model, TARDIS achieves 1.6x end-to-end inference speedup when integrated with the vLLM serving system, and 1.4x speedup with the widely adopted HuggingFace implementation, while incurring only a 10.9% accuracy trade-off.

==> gnuplot/scripts/plot_all.sh <==
#! /bin/sh
# gnuplot latency_1thread_p50.plt
# gnuplot latency_1thread_p90.plt
# gnuplot latency_1thread_p99.plt
# gnuplot api_thpt.plt
# gnuplot bg_num_rtts.plt
# gnuplot bg_lat_breakdown.plt
# gnuplot thpt_broadleaf.plt
# gnuplot thpt_shopizer.plt
# gnuplot optimization.plt
# gnuplot rtt-shopizer.plt
# gnuplot rtt-broadleaf.plt
# gnuplot latency_broadleaf.plt
# gnuplot latency_shopizer.plt
# gnuplot optimization_shopizer.plt
# gnuplot perf_breakdown_shopizer_addcart.plt
# gnuplot perf_breakdown_shopizer_itemdetails.plt
# gnuplot perf_breakdown_shopizer_purchase.plt
# gnuplot perf_breakdown_shopizer.plt
# gnuplot eval_overall.plt
# gnuplot eval_overall_additional_workloads.plt
# gnuplot impact_of_hot_paths.plt
# gnuplot lat_ratio.plt


==> gnuplot/scripts/plot_one.sh <==
#! /bin/sh
gnuplot $1.plt
epstopdf ../img/$1.eps
open ../img/$1.pdf

